Continuous-Time Gaussian Process Motion-Compensation for Event-vision Pattern Tracking with Distance Fields

This work addresses the issue of motion compensation and pattern tracking in event camera data. An event camera generates asynchronous streams of events triggered independently by each of the pixels upon changes in the observed intensity. Providing great advantages in low-light and rapid-motion scenarios, such unconventional data present significant research challenges as traditional vision algorithms are not directly applicable to this sensing modality. The proposed method decomposes the tracking problem into a local SE(2) motion-compensation step followed by a homography registration of small motion-compensated event batches. The first component relies on Gaussian Process (GP) theory to model the continuous occupancy field of the events in the image plane and embed the camera trajectory in the covariance kernel function. In doing so, estimating the trajectory is done similarly to GP hyperparameter learning by maximising the log marginal likelihood of the data. The continuous occupancy fields are turned into distance fields and used as templates for homography-based registration. By benchmarking the proposed method against other state-of-the-art techniques, we show that our open-source implementation performs high-accuracy motion compensation and produces high-quality tracks in real-world scenarios.

==> figures/plot_icra.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 186,
   "metadata": {},
   "outputs": [],
   "source": [
    "legend = [\"Zhu et al. [24]\",\"Alzugaray & Chli [45]\",\"Ours-SE(2)\",\"Ours-B2B\",\"Ours\",]\n",
    "# \\addplot[color=green] \n",
    "# \\addplot[color=red] \n",
    "# \\addplot[color=gray] \n",
    "# \\addplot[color=cyan] \n",
    "# \\addplot[color=blue] "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 258,
   "metadata": {},
   "outputs": [],
   "source": [
    "def to_array(A):\n",
    "    A = np.array([list(e) for v in A for e in v])\n",
    "    num_time_samples = 8\n",
    "    A = A.reshape(-1, num_time_samples, 2)\n",
    "    return A\n",
    "\n",
    "\n",
    "# Shapes\n",
    "num_all_tracks_shapes = to_array((((0.25,118),(0.5,50),(0.75,27),(1,18),(1.25,12),(1.5,12),(1.75,8),(2,6)),((0.25,203),(0.5,158),(0.75,124),(1,110),(1.25,104),(1.5,94),(1.75,86),(2,79)),((0.25,195),(0.5,143),(0.75,109),(1,92),(1.25,78),(1.5,65),(1.75,61),(2,33)),((0.25,133),(0.5,69),(0.75,47),(1,34),(1.25,26),(1.5,22),(1.75,17),(2,5)),((0.25,107),(0.5,54),(0.75,32),(1,28),(1.25,20),(1.5,14),(1.75,13),(2,3)),))\n",
    "inlier_ratio_shapes = to_array((((0.25,0.9322),(0.5,0.76),(0.75,0.59259),(1,0.5),(1.25,0.5),(1.5,0.41667),(1.75,0.5),(2,0.5)),((0.25,0.94089),(0.5,0.86076),(0.75,0.76613),(1,0.74545),(1.25,0.73077),(1.5,0.76596),(1.75,0.76744),(2,0.74684)),((0.25,0.82051),(0.5,0.6014),(0.75,0.44954),(1,0.38043),(1.25,0.29487),(1.5,0.24615),(1.75,0.21311),(2,0.18182)),((0.25,0.98496),(0.5,0.98551),(0.75,0.97872),(1,0.94118),(1.25,0.96154),(1.5,0.95455),(1.75,0.94118),(2,1)),((0.25,0.99065),(0.5,0.90741),(0.75,0.96875),(1,0.96429),(1.25,1),(1.5,1),(1.75,0.92308),(2,1)),))\n",
    "inlier_error_shapes = to_array((((0.25,2.5395),(0.5,3.5628),(0.75,4.0307),(1,3.8781),(1.25,3.9314),(1.5,3.894),(1.75,4.1031),(2,4.0097)),((0.25,1.6463),(0.5,2.0811),(0.75,2.2829),(1,2.4366),(1.25,2.539),(1.5,2.5551),(1.75,2.6368),(2,2.6224)),((0.25,2.0225),(0.5,2.8398),(0.75,3.029),(1,3.3312),(1.25,3.771),(1.5,4.2826),(1.75,4.7224),(2,4.816)),((0.25,1.6254),(0.5,2.1492),(0.75,2.4737),(1,2.7026),(1.25,2.9152),(1.5,3.0058),(1.75,3.2253),(2,4.52)),((0.25,1.8342),(0.5,2.2427),(0.75,2.4714),(1,2.8775),(1.25,3.0918),(1.5,3.2423),(1.75,3.4616),(2,3.5694)),))\n",
    "num_inlier_tracks_shapes = to_array((((0.25,110),(0.5,38),(0.75,16),(1,9),(1.25,6),(1.5,5),(1.75,4),(2,3)),((0.25,191),(0.5,136),(0.75,95),(1,82),(1.25,76),(1.5,72),(1.75,66),(2,59)),((0.25,160),(0.5,86),(0.75,49),(1,35),(1.25,23),(1.5,16),(1.75,13),(2,6)),((0.25,131),(0.5,68),(0.75,46),(1,32),(1.25,25),(1.5,21),(1.75,16),(2,5)),((0.25,106),(0.5,49),(0.75,31),(1,27),(1.25,20),(1.5,14),(1.75,12),(2,3))))\n",
    "\n",
    "num_all_tracks_poster = to_array((((0.25,58),(0.5,42),(0.75,24),(1,19),(1.25,13),(1.5,9),(1.75,6),(2,6)),((0.25,69),(0.5,56),(0.75,33),(1,29),(1.25,23),(1.5,17),(1.75,15),(2,15)),((0.25,63),(0.5,39),(0.75,24),(1,17),(1.25,11),(1.5,9),(1.75,9),(2,3)),((0.25,52),(0.5,30),(0.75,19),(1,14),(1.25,9),(1.5,6),(1.75,5),(2,2)),((0.25,51),(0.5,33),(0.75,20),(1,15),(1.25,9),(1.5,7),(1.75,4),(2,2))))\n",
    "inlier_ratio_poster = to_array((((0.25,0.84483),(0.5,0.71429),(0.75,0.66667),(1,0.68421),(1.25,0.76923),(1.5,0.66667),(1.75,0.5),(2,0.33333)),((0.25,0.7971),(0.5,0.73214),(0.75,0.66667),(1,0.72414),(1.25,0.56522),(1.5,0.41176),(1.75,0.4),(2,0.26667)),((0.25,0.79365),(0.5,0.64103),(0.75,0.54167),(1,0.58824),(1.25,0.63636),(1.5,0.44444),(1.75,0.44444),(2,0)),((0.25,0.86538),(0.5,0.9),(0.75,0.94737),(1,1),(1.25,0.88889),(1.5,1),(1.75,0.8),(2,1)),((0.25,0.88235),(0.5,0.81818),(0.75,0.85),(1,0.93333),(1.25,1),(1.5,0.85714),(1.75,1),(2,1))))\n",
    "inlier_error_poster = to_array((((0.25,2.3676),(0.5,3.0182),(0.75,3.2424),(1,3.9318),(1.25,4.3596),(1.5,4.1506),(1.75,4.1193),(2,3.6768)), ((0.25,1.3042),(0.5,1.864),(0.75,1.8839),(1,2.3452),(1.25,2.6172),(1.5,2.3769),(1.75,2.6348),(2,2.026)), ((0.25,1.849),(0.5,2.497),(0.75,2.5818),(1,2.8602),(1.25,3.2657),(1.5,4.7576),(1.75,5.2596),(2,np.NaN)), ((0.25,1.2748),(0.5,1.7585),(0.75,2.2414),(1,2.6274),(1.25,2.4232),(1.5,3.0387),(1.75,2.6839),(2,2.9544)), ((0.25,1.2376),(0.5,1.7021),(0.75,2.1768),(1,2.5145),(1.25,2.1457),(1.5,2.2376),(1.75,2.5058),(2,3.0653))))\n",
    "num_inlier_tracks_poster = to_array((((0.25,49),(0.5,30),(0.75,16),(1,13),(1.25,10),(1.5,6),(1.75,3),(2,2)),((0.25,55),(0.5,41),(0.75,22),(1,21),(1.25,13),(1.5,7),(1.75,6),(2,4)),((0.25,50),(0.5,25),(0.75,13),(1,10),(1.25,7),(1.5,4),(1.75,4),(2,0)),((0.25,45),(0.5,27),(0.75,18),(1,14),(1.25,8),(1.5,6),(1.75,4),(2,2)),((0.25,45),(0.5,27),(0.75,17),(1,14),(1.25,9),(1.5,6),(1.75,4),(2,2)),))\n",
    "\n",
    "# Boxes\n",
    "num_all_tracks_boxes = to_array((((0.25,72),(0.5,54),(0.75,38),(1,24),(1.25,20),(1.5,15),(1.75,13),(2,9)),((0.25,84),(0.5,74),(0.75,63),(1,55),(1.25,44),(1.5,40),(1.75,39),(2,29)),((0.25,77),(0.5,59),(0.75,50),(1,35),(1.25,27),(1.5,23),(1.75,17),(2,6)),((0.25,71),(0.5,51),(0.75,36),(1,22),(1.25,15),(1.5,13),(1.75,10),(2,4)),((0.25,61),(0.5,41),(0.75,28),(1,16),(1.25,12),(1.5,9),(1.75,6),(2,3)),))\n",
    "inlier_ratio_boxes = to_array((((0.25,0.95833),(0.5,0.7963),(0.75,0.68421),(1,0.70833),(1.25,0.55),(1.5,0.53333),(1.75,0.53846),(2,0.44444)),((0.25,0.92857),(0.5,0.81081),(0.75,0.69841),(1,0.58182),(1.25,0.56818),(1.5,0.45),(1.75,0.38462),(2,0.34483)),((0.25,0.8961),(0.5,0.77966),(0.75,0.5),(1,0.34286),(1.25,0.22222),(1.5,0),(1.75,0),(2,0)),((0.25,0.98592),(0.5,0.92157),(0.75,0.88889),(1,0.90909),(1.25,0.86667),(1.5,0.76923),(1.75,0.6),(2,0.5)),((0.25,0.95082),(0.5,0.90244),(0.75,0.89286),(1,0.875),(1.25,0.75),(1.5,0.66667),(1.75,0.66667),(2,0.66667)),))\n",
    "inlier_error_boxes = to_array((((0.25,2.2259),(0.5,3.0537),(0.75,3.2196),(1,3.6798),(1.25,4.188),(1.5,4.3874),(1.75,5.0398),(2,4.9929)),((0.25,1.4178),(0.5,2.1794),(0.75,2.5118),(1,2.6931),(1.25,2.8691),(1.5,3.0884),(1.75,3.5008),(2,3.4988)),((0.25,1.541),(0.5,2.4109),(0.75,2.7641),(1,3.0693),(1.25,3.6828),(1.5,np.NaN),(1.75,np.NaN),(2,np.NaN)),((0.25,1.4466),(0.5,1.9901),(0.75,2.2082),(1,2.3436),(1.25,2.6633),(1.5,2.6975),(1.75,2.5663),(2,2.5197)),((0.25,1.436),(0.5,2.0968),(0.75,2.4522),(1,2.8874),(1.25,3.3358),(1.5,2.9589),(1.75,2.9346),(2,3.1306)),))\n",
    "num_inlier_tracks_boxes = to_array((((0.25,69),(0.5,43),(0.75,26),(1,17),(1.25,11),(1.5,8),(1.75,7),(2,4)),((0.25,78),(0.5,60),(0.75,44),(1,32),(1.25,25),(1.5,18),(1.75,15),(2,10)),((0.25,69),(0.5,46),(0.75,25),(1,12),(1.25,6),(1.5,0),(1.75,0),(2,0)),((0.25,70),(0.5,47),(0.75,32),(1,20),(1.25,13),(1.5,10),(1.75,6),(2,2)),((0.25,58),(0.5,37),(0.75,25),(1,14),(1.25,9),(1.5,6),(1.75,4),(2,2)),))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 278,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 576x576 with 9 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "fontsize=14\n",
    "figsize=[8, 8]\n",
    "ylim_num_tracks =  [5e0,1e2]\n",
    "ylim_inlier_error = [0,6]\n",
    "def plot_multiline(data, ax = None, xlabel=None, ylabel=None,title=None, yscale=\"linear\", ylim=None):\n",
    "    if ax is None:\n",
    "        _, ax = plt.subplots(1,1)\n",
    "    for v in data:\n",
    "        ax.plot(v[:,0], v[:,1])\n",
    "    if xlabel is not None:\n",
    "        ax.set_xlabel(xlabel,fontsize=fontsize)\n",
    "    if ylabel is not None:\n",
    "        ax.set_ylabel(ylabel,fontsize=fontsize,)\n",
    "    if title is not None:\n",
    "        ax.set_title(title,fontsize=fontsize,)\n",
    "    if ylim is not None:\n",
    "        ax.set_ylim(ylim)\n",
    "    ax.grid(True, linewidth=0.5)\n",
    "    ax.set_xlim([0.25, 2.0])\n",
    "    ax.set_yscale(yscale)\n",
    "    return ax\n",
    "fig, axs = plt.subplots(3,3, figsize=figsize)#, constrained_layout=True)\n",
    "plot_multiline(inlier_error_shapes,     axs[0,0], title=\"Inlier Track Error [px]\",ylim=ylim_inlier_error, ylabel=\"Shapes 6-DoF\")\n",
    "# plot_multiline(num_all_tracks_shapes,   axs[0,2], title=\"Num. of Tracks\", yscale=\"log\", ylim=ylim_num_tracks)\n",
    "plot_multiline(num_inlier_tracks_shapes,   axs[0,2], title=\"Num. of Inlier Tracks\", yscale=\"log\", ylim=[5e0,2e2])\n",
    "plot_multiline(inlier_ratio_shapes,     axs[0,1], title=\"Ratio of Inlier Tracks\")\n",
    "plot_multiline(inlier_error_poster,     axs[1,0],ylim=ylim_inlier_error, ylabel=\"Poster 6-DoF\")\n",
    "# plot_multiline(num_all_tracks_poster,   axs[1,2], yscale=\"log\", ylim=ylim_num_tracks)\n",
    "plot_multiline(num_inlier_tracks_poster,   axs[1,2], yscale=\"log\", ylim=ylim_num_tracks)\n",
    "plot_multiline(inlier_ratio_poster,     axs[1,1],)\n",
    "\n",
    "plot_multiline(inlier_error_boxes,     axs[2,0], xlabel=\"t [s]\", ylim=ylim_inlier_error, ylabel=\"Boxes 6-DoF\")\n",
    "# plot_multiline(num_all_tracks_boxes,   axs[2,2], xlabel=\"t [s]\", yscale=\"log\", ylim=ylim_num_tracks)\n",
    "plot_multiline(num_inlier_tracks_boxes,   axs[2,2], xlabel=\"t [s]\", yscale=\"log\", ylim=ylim_num_tracks)# ylim=[0,80])\n",
    "plot_multiline(inlier_ratio_boxes,     axs[2,1], xlabel=\"t [s]\")\n",
    "\n",
    "axs[0,1].legend(legend, loc=\"center\", ncol=5, bbox_to_anchor=(0.4, 1.3),fontsize=0.82*fontsize, columnspacing=0.80, handlelength=0.8, fancybox=True, shadow=True)\n",
    "# axs[0,2].legend(legend,fontsize=0.8*fontsize)#fancybox=True, shadow=True)\n",
    "plt.subplots_adjust(wspace=0.3, hspace=0.3)\n",
    "\n",
    "plt.savefig('/home/ialzugaray/Desktop/tracking_evaluation.pdf',bbox_inches='tight') "
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.12 ('pixvo')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.12"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "be39549c49dbb3aadf1eb056cb96c7be60d4c8a65936da36346efaf51f22baeb"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

